NNLO QCD corrections to three-photon production at the LHC

We compute the NNLO QCD corrections to three-photon production at the LHC. This is the first NNLO QCD calculation for a $2\to 3$ process. Our calculation is exact, except for the scale-independent part of the two-loop finite remainder which is included in the leading color approximation. We estimate the size of the missing two-loop corrections and find them to be phenomenologically negligible. We compare our predictions with available 8 TeV measurement from the ATLAS collaboration. We find that the inclusion of the NNLO corrections eliminates the existing significant discrepancy with respect to NLO QCD predictions, paving the way for precision phenomenology in this process.

==> anc/README <==
Fiducial and differential cross sections for three photon production
in p p collisions at 8 TeV at LO, NLO and NNLO QCD.

Result from

"NNLO QCD corrections to three photon production at the LHC"

by Herschel A. Chawdhry, Michal Czakon, Alexander Mitov, Rene Poncelet

PDF   : NNPDF31_nnlo_as_0118 (for NNLO QCD)
        NNPDF31_nlo_as_0118 (for NLO QCD)
        NNPDF31_lo_as_0118 (for LO QCD)

Scales: HT4 = H_T / 4, HT2 = H_T / 2, MT4 = M_T / 4, MT2 = M_T / 2

The fiducial cross section in the volume specified in the publication is
provided in the files xsec-<central-scale>.dat for LO, NLO and NNLO.

The differential cross section for the HT4 scale are provided in the files
obs-<ID>-<pQCD-Order>.dat, where the ID specifies the observable:

ID   Observable
0    transverse momentum (1st Photon)
1    transverse momentum (2nd Photon)
2    transverse momentum (3rd Photon)
3    deltaPhi(1st Photon,2nd Photon)
4    deltaPhi(1st Photon,3rd Photon)
5    deltaPhi(2nd Photon,3rd Photon)
6    |deltaEta(1st Photon,2nd Photon)|
7    |deltaEta(1st Photon,3rd Photon)|
8    |deltaEta(2nd Photon,3rd Photon)|
9    invariant mass (1st Photon, 2nd Photon)
10   invariant mass (1st Photon, 3rd Photon)
11   invariant mass (2nd Photon, 3rd Photon)
12   invariant mass (1st Photon, 2nd Photon, 3rd Photon)

Observables 0,1,2,9,10,11,12 are given in the format:

bin-low[GeV] bin-high[GeV] dsigma/dX(central)[pb/GeV] dsigma/dX(low)[pb/GeV] dsigma/dX(high)[pb/GeV] MC-err(central)[pb/GeV]

Observables 3,4,5,6,7,8 are given in the format:

bin-low bin-high dsigma/dX(central)[pb] dsigma/dX(low)[pb] dsigma/dX(high)[pb] MC-err(central)[pb]


==> anc/obs-0-LO.dat <==
2.7000e+01 3.5000e+01 2.3231e-04 2.0249e-04 2.5962e-04 4.1595e-07
3.5000e+01 5.0000e+01 3.5154e-04 3.1368e-04 3.8522e-04 3.2622e-07
5.0000e+01 6.5000e+01 2.1289e-04 1.9585e-04 2.2736e-04 1.8938e-07
6.5000e+01 8.5000e+01 1.0838e-04 1.0231e-04 1.1327e-04 8.8619e-08
8.5000e+01 3.0000e+02 1.3146e-05 1.2980e-05 1.3227e-05 6.0843e-09


==> anc/obs-0-NLO.dat <==
2.7000e+01 3.5000e+01 7.6522e-04 6.7608e-04 8.5482e-04 1.4882e-06
3.5000e+01 5.0000e+01 8.7696e-04 8.0262e-04 9.6245e-04 1.0912e-06
5.0000e+01 6.5000e+01 5.8712e-04 5.4294e-04 6.4456e-04 7.0855e-07
6.5000e+01 8.5000e+01 3.1996e-04 2.9597e-04 3.5089e-04 3.5933e-07
8.5000e+01 3.0000e+02 4.0285e-05 3.6973e-05 4.4288e-05 2.9946e-08


==> anc/obs-0-NNLO.dat <==
2.7000e+01 3.5000e+01 1.4319e-03 1.2692e-03 1.6585e-03 2.4726e-05
3.5000e+01 5.0000e+01 1.4056e-03 1.2803e-03 1.5739e-03 2.2110e-05
5.0000e+01 6.5000e+01 8.8619e-04 8.1417e-04 9.8107e-04 1.1999e-05
6.5000e+01 8.5000e+01 4.7136e-04 4.3833e-04 5.1550e-04 5.0449e-06
8.5000e+01 3.0000e+02 5.6748e-05 5.2637e-05 6.1753e-05 4.6631e-07


==> anc/obs-1-LO.dat <==
2.2000e+01 3.0000e+01 5.4985e-04 4.8372e-04 6.0975e-04 6.2168e-07
3.0000e+01 4.0000e+01 3.7754e-04 3.4101e-04 4.0950e-04 3.6125e-07
4.0000e+01 5.0000e+01 2.2412e-04 2.0716e-04 2.3841e-04 2.2509e-07
5.0000e+01 8.0000e+01 9.7976e-05 9.3005e-05 1.0192e-04 6.6615e-08
8.0000e+01 2.0000e+02 1.6368e-05 1.6316e-05 1.6368e-05 9.2803e-09


==> anc/obs-1-NLO.dat <==
2.2000e+01 3.0000e+01 1.9414e-03 1.7553e-03 2.1650e-03 2.4332e-06
3.0000e+01 4.0000e+01 1.1658e-03 1.0726e-03 1.2872e-03 1.2445e-06
4.0000e+01 5.0000e+01 6.0381e-04 5.6036e-04 6.5975e-04 6.8239e-07
5.0000e+01 8.0000e+01 2.2293e-04 2.0907e-04 2.4058e-04 1.6734e-07
8.0000e+01 2.0000e+02 2.6903e-05 2.5371e-05 2.8879e-05 1.7639e-08


==> anc/obs-1-NNLO.dat <==
2.2000e+01 3.0000e+01 3.3125e-03 2.9850e-03 3.7451e-03 4.1437e-05
3.0000e+01 4.0000e+01 1.8865e-03 1.7191e-03 2.1060e-03 2.4305e-05
4.0000e+01 5.0000e+01 8.9933e-04 8.3178e-04 9.9096e-04 9.8503e-06
5.0000e+01 8.0000e+01 3.0713e-04 2.8708e-04 3.3373e-04 3.7303e-06
8.0000e+01 2.0000e+02 3.2398e-05 3.0868e-05 3.4198e-05 5.3730e-07


==> anc/obs-10-LO.dat <==
9.0000e+00 4.0000e+01 5.0387e-06 4.3219e-06 5.7097e-06 3.0921e-08
4.0000e+01 7.5000e+01 1.9539e-04 1.7378e-04 2.1478e-04 1.4894e-07
7.5000e+01 1.1000e+02 1.2559e-04 1.1629e-04 1.3344e-04 9.8363e-08
1.1000e+02 1.5000e+02 5.1356e-05 4.8940e-05 5.3245e-05 5.3997e-08
1.5000e+02 4.0000e+02 7.4959e-06 7.4219e-06 7.5222e-06 7.6672e-09


==> anc/obs-10-NLO.dat <==
9.0000e+00 4.0000e+01 8.6440e-05 7.6852e-05 9.9059e-05 1.6413e-07
4.0000e+01 7.5000e+01 5.6049e-04 5.1193e-04 6.1851e-04 5.3432e-07
7.5000e+01 1.1000e+02 3.3537e-04 3.1099e-04 3.6692e-04 3.3704e-07
1.1000e+02 1.5000e+02 1.2767e-04 1.1907e-04 1.3872e-04 1.6724e-07
1.5000e+02 4.0000e+02 1.6006e-05 1.4835e-05 1.7483e-05 2.0922e-08


==> anc/obs-10-NNLO.dat <==
9.0000e+00 4.0000e+01 2.2930e-04 1.9688e-04 2.7495e-04 2.7932e-06
4.0000e+01 7.5000e+01 8.8003e-04 8.0356e-04 9.7948e-04 1.0197e-05
7.5000e+01 1.1000e+02 4.7612e-04 4.4256e-04 5.1993e-04 4.5187e-06
1.1000e+02 1.5000e+02 1.7834e-04 1.6727e-04 1.9218e-04 2.6974e-06
1.5000e+02 4.0000e+02 2.3010e-05 2.1246e-05 2.5282e-05 3.8909e-07


==> anc/obs-11-LO.dat <==
8.0000e+00 4.0000e+01 1.7667e-04 1.5806e-04 1.9332e-04 1.4716e-07
4.0000e+01 7.5000e+01 1.6825e-04 1.5433e-04 1.8026e-04 1.1942e-07
7.5000e+01 1.5000e+02 3.9522e-05 3.7691e-05 4.0959e-05 3.5037e-08
1.5000e+02 3.0000e+02 5.4158e-06 5.3825e-06 5.4225e-06 8.4920e-09


==> anc/obs-11-NLO.dat <==
8.0000e+00 4.0000e+01 4.7610e-04 4.3737e-04 5.2313e-04 5.8056e-07
4.0000e+01 7.5000e+01 5.2633e-04 4.8409e-04 5.8141e-04 3.7215e-07
7.5000e+01 1.5000e+02 1.0518e-04 9.7734e-05 1.1475e-04 9.9986e-08
1.5000e+02 3.0000e+02 1.0656e-05 9.8878e-06 1.1637e-05 2.1125e-08


==> anc/obs-11-NNLO.dat <==
8.0000e+00 4.0000e+01 6.8970e-04 6.3697e-04 7.5590e-04 9.9812e-06
4.0000e+01 7.5000e+01 8.6223e-04 7.8425e-04 9.6545e-04 6.7424e-06
7.5000e+01 1.5000e+02 1.7024e-04 1.5573e-04 1.8897e-04 1.6584e-06
1.5000e+02 3.0000e+02 1.6290e-05 1.4843e-05 1.8183e-05 3.6219e-07


==> anc/obs-12-LO.dat <==
5.0000e+01 1.0000e+02 4.2768e-05 3.6855e-05 4.8272e-05 5.9133e-08
1.0000e+02 1.5000e+02 1.0537e-04 9.4100e-05 1.1537e-04 8.8990e-08
1.5000e+02 2.5000e+02 4.9482e-05 4.6164e-05 5.2205e-05 3.8532e-08
2.5000e+02 3.5000e+02 1.6491e-05 1.6018e-05 1.6811e-05 1.8162e-08
3.5000e+02 6.0000e+02 5.2581e-06 5.1651e-06 5.3344e-06 5.1518e-09


==> anc/obs-12-NLO.dat <==
5.0000e+01 1.0000e+02 1.6120e-04 1.4174e-04 1.8050e-04 2.5209e-07
1.0000e+02 1.5000e+02 3.2228e-04 2.9628e-04 3.5627e-04 3.1925e-07
1.5000e+02 2.5000e+02 1.3086e-04 1.2159e-04 1.4280e-04 1.1263e-07
2.5000e+02 3.5000e+02 3.6215e-05 3.3688e-05 3.9404e-05 4.8101e-08
3.5000e+02 6.0000e+02 9.0475e-06 8.3971e-06 9.8991e-06 9.6596e-09


==> anc/obs-12-NNLO.dat <==
5.0000e+01 1.0000e+02 3.0888e-04 2.7277e-04 3.5924e-04 4.4776e-06
1.0000e+02 1.5000e+02 5.0317e-04 4.6108e-04 5.5692e-04 5.7914e-06
1.5000e+02 2.5000e+02 1.8748e-04 1.7471e-04 2.0436e-04 1.6515e-06
2.5000e+02 3.5000e+02 5.1289e-05 4.7564e-05 5.6008e-05 9.0760e-07
3.5000e+02 6.0000e+02 1.1922e-05 1.1076e-05 1.2957e-05 2.5136e-07


==> anc/obs-2-LO.dat <==
1.5000e+01 2.0000e+01 1.2869e-03 1.1610e-03 1.3985e-03 1.0986e-06
2.0000e+01 3.0000e+01 5.8957e-04 5.4105e-04 6.3146e-04 3.9409e-07
3.0000e+01 4.5000e+01 1.3896e-04 1.3230e-04 1.4426e-04 9.0479e-08
4.5000e+01 1.1000e+02 1.3907e-05 1.3838e-05 1.3907e-05 6.9707e-09


==> anc/obs-2-NLO.dat <==
1.5000e+01 2.0000e+01 3.8379e-03 3.5313e-03 4.2397e-03 4.1079e-06
2.0000e+01 3.0000e+01 1.7049e-03 1.5740e-03 1.8751e-03 1.2928e-06
3.0000e+01 4.5000e+01 3.4251e-04 3.1973e-04 3.7165e-04 2.4183e-07
4.5000e+01 1.1000e+02 2.7190e-05 2.5393e-05 2.9451e-05 1.5036e-08


==> anc/obs-2-NNLO.dat <==
1.5000e+01 2.0000e+01 6.1733e-03 5.6206e-03 6.9014e-03 6.9700e-05
2.0000e+01 3.0000e+01 2.6653e-03 2.4400e-03 2.9530e-03 2.4723e-05
3.0000e+01 4.5000e+01 5.0481e-04 4.6778e-04 5.5625e-04 5.0064e-06
4.5000e+01 1.1000e+02 3.6424e-05 3.4060e-05 3.9426e-05 7.6338e-07


==> anc/obs-3-LO.dat <==
0.0000e+00 8.5000e-01 0.0000e+00 0.0000e+00 0.0000e+00 0.0000e+00
8.5000e-01 1.6500e+00 0.0000e+00 0.0000e+00 0.0000e+00 0.0000e+00
1.6500e+00 2.4500e+00 1.7936e-03 1.6204e-03 1.9467e-03 2.5724e-06
2.4500e+00 2.8500e+00 1.8434e-02 1.6742e-02 1.9920e-02 1.2835e-05
2.8500e+00 3.2500e+00 1.6276e-02 1.5266e-02 1.7124e-02 1.0333e-05


==> anc/obs-3-NLO.dat <==
0.0000e+00 8.5000e-01 1.8167e-03 1.6114e-03 2.0839e-03 2.6114e-06
8.5000e-01 1.6500e+00 3.1322e-03 2.7780e-03 3.5935e-03 4.0421e-06
1.6500e+00 2.4500e+00 1.1099e-02 1.0022e-02 1.2503e-02 1.1153e-05
2.4500e+00 2.8500e+00 3.9113e-02 3.6624e-02 4.2344e-02 4.3166e-05
2.8500e+00 3.2500e+00 3.6424e-02 3.4018e-02 3.9554e-02 3.9787e-05


==> anc/obs-3-NNLO.dat <==
0.0000e+00 8.5000e-01 5.7371e-03 4.8574e-03 6.9781e-03 4.4486e-05
8.5000e-01 1.6500e+00 8.6053e-03 7.3625e-03 1.0342e-02 5.2961e-05
1.6500e+00 2.4500e+00 2.0809e-02 1.8588e-02 2.3750e-02 1.6983e-04
2.4500e+00 2.8500e+00 5.0139e-02 4.7488e-02 5.3269e-02 8.2458e-04
2.8500e+00 3.2500e+00 4.7491e-02 4.4695e-02 5.0926e-02 6.9202e-04


==> anc/obs-4-LO.dat <==
0.0000e+00 8.5000e-01 0.0000e+00 0.0000e+00 0.0000e+00 0.0000e+00
8.5000e-01 1.6500e+00 6.6380e-06 6.4609e-06 6.8097e-06 5.8803e-08
1.6500e+00 2.4500e+00 9.9671e-03 9.1502e-03 1.0678e-02 6.1917e-06
2.4500e+00 2.8500e+00 1.1870e-02 1.0935e-02 1.2679e-02 9.6608e-06
2.8500e+00 3.2500e+00 6.4791e-03 5.9998e-03 6.8889e-03 7.1690e-06


==> anc/obs-4-NLO.dat <==
0.0000e+00 8.5000e-01 3.2491e-03 2.8851e-03 3.7220e-03 3.4575e-06
8.5000e-01 1.6500e+00 6.2407e-03 5.5424e-03 7.1476e-03 5.3608e-06
1.6500e+00 2.4500e+00 2.0314e-02 1.9048e-02 2.1965e-02 1.8970e-05
2.4500e+00 2.8500e+00 2.8842e-02 2.6820e-02 3.1474e-02 3.6315e-05
2.8500e+00 3.2500e+00 1.9002e-02 1.7534e-02 2.0911e-02 3.1596e-05


==> anc/obs-4-NNLO.dat <==
0.0000e+00 8.5000e-01 8.8920e-03 7.6183e-03 1.0662e-02 7.7900e-05
8.5000e-01 1.6500e+00 1.3669e-02 1.1973e-02 1.5947e-02 6.5272e-05
1.6500e+00 2.4500e+00 2.8577e-02 2.6657e-02 3.1028e-02 3.7128e-04
2.4500e+00 2.8500e+00 3.6887e-02 3.4853e-02 3.9204e-02 6.1912e-04
2.8500e+00 3.2500e+00 2.8374e-02 2.6103e-02 3.1447e-02 5.5409e-04


==> anc/obs-5-LO.dat <==
0.0000e+00 8.5000e-01 6.5116e-03 6.0413e-03 6.9133e-03 4.8085e-06
8.5000e-01 1.6500e+00 9.1955e-03 8.4570e-03 9.8365e-03 6.0141e-06
1.6500e+00 2.4500e+00 3.0344e-03 2.7485e-03 3.2866e-03 3.5016e-06
2.4500e+00 2.8500e+00 0.0000e+00 0.0000e+00 0.0000e+00 0.0000e+00
2.8500e+00 3.2500e+00 0.0000e+00 0.0000e+00 0.0000e+00 0.0000e+00


==> anc/obs-5-NLO.dat <==
0.0000e+00 8.5000e-01 1.5473e-02 1.4413e-02 1.6851e-02 1.8479e-05
8.5000e-01 1.6500e+00 1.8294e-02 1.7181e-02 1.9742e-02 1.8714e-05
1.6500e+00 2.4500e+00 1.3132e-02 1.1961e-02 1.4658e-02 1.2892e-05
2.4500e+00 2.8500e+00 7.3630e-03 6.5305e-03 8.4470e-03 9.1139e-06
2.8500e+00 3.2500e+00 4.7642e-03 4.2258e-03 5.4653e-03 6.8215e-06


==> anc/obs-5-NNLO.dat <==
0.0000e+00 8.5000e-01 2.2209e-02 2.0548e-02 2.4327e-02 3.1792e-04
8.5000e-01 1.6500e+00 2.5101e-02 2.3537e-02 2.7106e-02 3.7523e-04
1.6500e+00 2.4500e+00 2.1747e-02 1.9752e-02 2.4334e-02 2.0651e-04
2.4500e+00 2.8500e+00 1.6451e-02 1.4346e-02 1.9307e-02 1.1774e-04
2.8500e+00 3.2500e+00 1.1308e-02 9.8186e-03 1.3313e-02 9.2937e-05


==> anc/obs-6-LO.dat <==
0.0000e+00 7.5000e-01 7.8180e-03 7.1212e-03 8.4334e-03 4.7952e-06
7.5000e-01 1.5000e+00 6.3309e-03 5.8037e-03 6.7902e-03 4.8136e-06
1.5000e+00 2.5000e+00 3.4802e-03 3.2344e-03 3.6874e-03 3.7150e-06
2.5000e+00 5.0000e+00 4.9080e-04 4.6856e-04 5.0789e-04 1.1310e-06


==> anc/obs-6-NLO.dat <==
0.0000e+00 7.5000e-01 2.4588e-02 2.2633e-02 2.7130e-02 2.0359e-05
7.5000e-01 1.5000e+00 1.8050e-02 1.6670e-02 1.9843e-02 1.7151e-05
1.5000e+00 2.5000e+00 8.5601e-03 7.9537e-03 9.3516e-03 1.1017e-05
2.5000e+00 5.0000e+00 1.0420e-03 9.7432e-04 1.1305e-03 3.1519e-06


==> anc/obs-6-NNLO.dat <==
0.0000e+00 7.5000e-01 3.8323e-02 3.5046e-02 4.2495e-02 3.5242e-04
7.5000e-01 1.5000e+00 2.8110e-02 2.5799e-02 3.1167e-02 3.2435e-04
1.5000e+00 2.5000e+00 1.3264e-02 1.2180e-02 1.4666e-02 1.8646e-04
2.5000e+00 5.0000e+00 1.7483e-03 1.5796e-03 1.9742e-03 4.5307e-05


==> anc/obs-7-LO.dat <==
0.0000e+00 7.5000e-01 8.1147e-03 7.4084e-03 8.7362e-03 5.2776e-06
7.5000e-01 1.5000e+00 6.1747e-03 5.6625e-03 6.6210e-03 4.8351e-06
1.5000e+00 2.5000e+00 3.3184e-03 3.0771e-03 3.5232e-03 3.4522e-06
2.5000e+00 5.0000e+00 5.1333e-04 4.8772e-04 5.3347e-04 1.0604e-06


==> anc/obs-7-NLO.dat <==
0.0000e+00 7.5000e-01 2.4215e-02 2.2328e-02 2.6671e-02 2.1085e-05
7.5000e-01 1.5000e+00 1.7853e-02 1.6484e-02 1.9634e-02 1.7160e-05
1.5000e+00 2.5000e+00 8.6861e-03 8.0472e-03 9.5178e-03 1.0888e-05
2.5000e+00 5.0000e+00 1.1624e-03 1.0840e-03 1.2647e-03 3.2515e-06


==> anc/obs-7-NNLO.dat <==
0.0000e+00 7.5000e-01 3.8022e-02 3.4843e-02 4.2198e-02 4.1872e-04
7.5000e-01 1.5000e+00 2.7322e-02 2.5040e-02 3.0168e-02 2.8466e-04
1.5000e+00 2.5000e+00 1.3492e-02 1.2395e-02 1.4926e-02 1.6653e-04
2.5000e+00 5.0000e+00 1.9840e-03 1.7820e-03 2.2580e-03 4.5459e-05


==> anc/obs-8-LO.dat <==
0.0000e+00 7.5000e-01 7.9579e-03 7.2631e-03 8.5693e-03 5.3764e-06
7.5000e-01 1.5000e+00 6.5362e-03 5.9994e-03 7.0031e-03 5.0859e-06
1.5000e+00 2.5000e+00 3.2838e-03 3.0473e-03 3.4843e-03 3.3985e-06
2.5000e+00 5.0000e+00 4.6579e-04 4.4216e-04 4.8448e-04 9.2958e-07


==> anc/obs-8-NLO.dat <==
0.0000e+00 7.5000e-01 2.3909e-02 2.2042e-02 2.6339e-02 2.2304e-05
7.5000e-01 1.5000e+00 1.8348e-02 1.6960e-02 2.0153e-02 1.6946e-05
1.5000e+00 2.5000e+00 8.6086e-03 7.9752e-03 9.4341e-03 1.0860e-05
2.5000e+00 5.0000e+00 1.1367e-03 1.0560e-03 1.2419e-03 3.0217e-06


==> anc/obs-8-NNLO.dat <==
0.0000e+00 7.5000e-01 3.6248e-02 3.3257e-02 4.0060e-02 3.7737e-04
7.5000e-01 1.5000e+00 2.8128e-02 2.5796e-02 3.1141e-02 2.9823e-04
1.5000e+00 2.5000e+00 1.4093e-02 1.2902e-02 1.5674e-02 2.1065e-04
2.5000e+00 5.0000e+00 2.0338e-03 1.8284e-03 2.3086e-03 4.7550e-05


==> anc/obs-9-LO.dat <==
1.0000e+01 7.0000e+01 3.8835e-05 3.3679e-05 4.3594e-05 5.3291e-08
7.0000e+01 1.0000e+02 1.4028e-04 1.2506e-04 1.5383e-04 1.3266e-07
1.0000e+02 1.5000e+02 8.1721e-05 7.5215e-05 8.7227e-05 7.1403e-08
1.5000e+02 2.5000e+02 3.0001e-05 2.8637e-05 3.1048e-05 2.6515e-08
2.5000e+02 6.0000e+02 4.8407e-06 4.7947e-06 4.8647e-06 4.5485e-09


==> anc/obs-9-NLO.dat <==
1.0000e+01 7.0000e+01 1.5651e-04 1.3943e-04 1.7557e-04 2.1063e-07
7.0000e+01 1.0000e+02 4.2058e-04 3.8639e-04 4.6460e-04 4.9358e-07
1.0000e+02 1.5000e+02 2.2314e-04 2.0680e-04 2.4428e-04 2.2927e-07
1.5000e+02 2.5000e+02 6.9853e-05 6.5430e-05 7.5500e-05 7.1456e-08
2.5000e+02 6.0000e+02 8.5504e-06 7.9602e-06 9.3171e-06 1.0579e-08


==> anc/obs-9-NNLO.dat <==
1.0000e+01 7.0000e+01 3.1009e-04 2.7312e-04 3.6070e-04 3.6645e-06
7.0000e+01 1.0000e+02 6.4927e-04 5.9559e-04 7.1990e-04 9.5370e-06
1.0000e+02 1.5000e+02 3.1958e-04 2.9769e-04 3.4749e-04 3.3268e-06
1.5000e+02 2.5000e+02 9.5476e-05 8.9645e-05 1.0298e-04 1.1185e-06
2.5000e+02 6.0000e+02 1.0999e-05 1.0263e-05 1.1901e-05 1.8998e-07


==> anc/xsec-HT2.dat <==
# Fiducial cross section for pp -> 3A at 8 TeV
#
# PDF LO  : NNPDF31_lo_as_0118
# PDF NLO : NNPDF31_nlo_as_0118
# PDF NNLO: NNPDF31_nnlo_as_0118
# Scale   : mu0 = HT2
#
#X-sections and MC-errs at LO,NLO and NNLO in pb for (muF,muR) = mu0*(a,b)
#(1,1) (2,2) (1/2,1/2) (1/2,1) (1,1/2) (2,1) (1,2)

#LO:
1.6375e-02 1.7281e-02 1.5319e-02 1.6375e-02 1.5319e-02 1.6375e-02 1.7281e-02
7.4639e-06 7.9832e-06 6.8739e-06 7.4639e-06 6.8739e-06 7.4639e-06 7.9832e-06
#NLO:
4.1468e-02 3.9887e-02 4.3143e-02 4.4796e-02 3.9867e-02 3.8830e-02 4.2528e-02
2.3862e-05 2.3810e-05 2.3815e-05 2.6397e-05 2.1694e-05 2.2168e-05 2.5810e-05
#NNLO:
6.2552e-02 5.8821e-02 6.7460e-02 6.8025e-02 6.1762e-02 5.8154e-02 6.3126e-02
3.9099e-04 3.9010e-04 4.1434e-04 4.6020e-04 3.5184e-04 3.5945e-04 4.2422e-04


==> anc/xsec-HT4.dat <==
# Fiducial cross section for pp -> 3A at 8 TeV
#
# PDF LO  : NNPDF31_lo_as_0118
# PDF NLO : NNPDF31_nlo_as_0118
# PDF NNLO: NNPDF31_nnlo_as_0118
# Scale   : mu0 = HT4
#
#X-sections and MC-errs at LO,NLO and NNLO in pb for (muF,muR) = mu0*(a,b)
#(1,1) (2,2) (1/2,1/2) (1/2,1) (1,1/2) (2,1) (1,2)

#LO:
1.5319e-02 1.6375e-02 1.4100e-02 1.5319e-02 1.4100e-02 1.5319e-02 1.6375e-02
6.8739e-06 7.4639e-06 6.2110e-06 6.8739e-06 6.2110e-06 6.8739e-06 7.4639e-06
#NLO:
4.3143e-02 4.1468e-02 4.4718e-02 4.7408e-02 4.0621e-02 3.9867e-02 4.4796e-02
2.3815e-05 2.3862e-05 2.3812e-05 2.7376e-05 2.0884e-05 2.1694e-05 2.6397e-05
#NNLO:
6.7460e-02 6.2552e-02 7.4394e-02 7.4846e-02 6.6498e-02 6.1762e-02 6.8025e-02
4.1434e-04 3.9099e-04 4.7824e-04 5.4884e-04 3.6045e-04 3.5184e-04 4.6020e-04


==> anc/xsec-MT2.dat <==
# Fiducial cross section for pp -> 3A at 8 TeV
#
# PDF LO  : NNPDF31_lo_as_0118
# PDF NLO : NNPDF31_nlo_as_0118
# PDF NNLO: NNPDF31_nnlo_as_0118
# Scale   : mu0 = MT2
#
#X-sections and MC-errs at LO,NLO and NNLO in pb for (muF,muR) = mu0*(a,b)
#(1,1) (2,2) (1/2,1/2) (1/2,1) (1,1/2) (2,1) (1,2)

#LO:
1.6668e-02 1.7523e-02 1.5672e-02 1.6668e-02 1.5672e-02 1.6668e-02 1.7523e-02
7.6967e-06 8.1787e-06 7.1501e-06 7.6967e-06 7.1501e-06 7.6967e-06 8.1787e-06
#NLO:
4.0850e-02 3.9353e-02 4.2453e-02 4.3926e-02 3.9415e-02 3.8391e-02 4.1812e-02
2.3727e-05 2.3648e-05 2.3693e-05 2.6037e-05 2.1759e-05 2.2141e-05 2.5517e-05
#NNLO:
6.0966e-02 5.7565e-02 6.5359e-02 6.5925e-02 6.0217e-02 5.6932e-02 6.1524e-02
3.8971e-04 3.9562e-04 4.0306e-04 4.4521e-04 3.5323e-04 3.6672e-04 4.2081e-04


==> anc/xsec-MT4.dat <==
# Fiducial cross section for pp -> 3A at 8 TeV
#
# PDF LO  : NNPDF31_lo_as_0118
# PDF NLO : NNPDF31_nlo_as_0118
# PDF NNLO: NNPDF31_nnlo_as_0118
# Scale   : mu0 = MT4
#
#X-sections and MC-errs at LO,NLO and NNLO in pb for (muF,muR) = mu0*(a,b)
#(1,1) (2,2) (1/2,1/2) (1/2,1) (1,1/2) (2,1) (1,2)

#LO:
1.5672e-02 1.6668e-02 1.4521e-02 1.5672e-02 1.4521e-02 1.5672e-02 1.6668e-02
7.1501e-06 7.6967e-06 6.5363e-06 7.1501e-06 6.5363e-06 7.1501e-06 7.6967e-06
#NLO:
4.2453e-02 4.0850e-02 4.4010e-02 4.6365e-02 4.0231e-02 3.9415e-02 4.3926e-02
2.3693e-05 2.3727e-05 2.3506e-05 2.6677e-05 2.1068e-05 2.1759e-05 2.6037e-05
#NNLO:
6.5359e-02 6.0966e-02 7.1427e-02 7.1910e-02 6.4460e-02 6.0217e-02 6.5925e-02
4.0306e-04 3.8971e-04 4.4738e-04 5.1026e-04 3.5384e-04 3.5323e-04 4.4521e-04

